Convergence Analysis of Block Coordinate Algorithms with Determinantal Sampling

We analyze the convergence rate of the randomized Newton-like method introduced by Qu et. al. (2016) for smooth and convex objectives, which uses random coordinate blocks of a Hessian-over-approximation matrix $\bM$ instead of the true Hessian. The convergence analysis of the algorithm is challenging because of its complex dependence on the structure of $\bM$. However, we show that when the coordinate blocks are sampled with probability proportional to their determinant, the convergence rate depends solely on the eigenvalue distribution of matrix $\bM$, and has an analytically tractable form. To do so, we derive a fundamental new expectation formula for determinantal point processes. We show that determinantal sampling allows us to reason about the optimal subset size of blocks in terms of the spectrum of $\bM$. Additionally, we provide a numerical evaluation of our analysis, demonstrating cases where determinantal sampling is superior or on par with uniform sampling.

==> pics/rho_matrix_nice_vs_dpp.m <==
    

n = 100; 
tau = 2; 
for tau = [1,2,4,8,16,32,64,100]
    s = [];
    for rho=[0:0.01:0.99] 
        M=rho_matrix(n,rho);

        rho_N=((tau-1)/(n-1))*((BS(tau,rho))/AS(tau,rho));
        lambda_1=(1-rho_N)*tau*AS(tau,rho)/n;
        lambda_2=(n*rho_N-rho_N+1)*tau*AS(tau,rho)/n;
        sigma_nice=lambda_1*(1-rho);


        alpha = tau*(n - (1-rho)*(n-1));
        smallest_eig = eigs(M,1,'sm');
        sigma_dpp = smallest_eig/(smallest_eig + alpha);
        s=[s;rho,sigma_nice,sigma_dpp];
        E = sum(eig(M)./(eig(M)+alpha));
        disp([tau, rho,sigma_nice,sigma_dpp,E])
        %a1=lambda_2*(n*rho-rho+1);
    end

    semilogy(s(:,1),s(:,2),'r-',s(:,1),s(:,3),'b-');
    hold on;
end
